Near-Optimal Bayesian Online Assortment of Reusable Resources

Motivated by the applications of rental services in e-commerce, we consider revenue maximization in online assortment of reusable resources for a stream of arriving consumers with different types. We design competitive online algorithms with respect to the optimum online policy in the Bayesian setting, in which types are drawn independently from known heterogeneous distributions over time. In the regime where the minimum of initial inventories $c_0$ is large, our main result is a near-optimal $1-\min\left(\frac{1}{2},\sqrt{\log(c_0)/c_0}\right)$ competitive algorithm for the general case of reusable resources. Our algorithm relies on an expected LP benchmark for the problem, solves this LP, and simulates the solution through an independent randomized rounding. The main challenge is obtaining point-wise inventory feasibility in a computationally efficient fashion from these simulation-based algorithms. To this end, we use several technical ingredients to design $\textit{discarding policies}$ -- one for each resource. These policies handle the trade-off between the inventory feasibility under reusability and the revenue loss of each of the resources. However, discarding a unit of a resource changes the future consumption of other resources. To handle this new challenge, we also introduce $\textit{post-processing}$ assortment procedures that help with designing and analyzing our discarding policies as they run in parallel, which might be of independent interest. As a side result, by leveraging techniques from the literature on prophet inequality, we further show an improved near-optimal $1-1/\sqrt{c_0+3}$ competitive algorithm for the special case of non-reusable resources. We finally evaluate the performance of our algorithms using the numerical simulations on the synthetic data.

==> simulation_matlab/alg_balance.m <==
% Algorithm: Greedy

% function S = assortmentSolver(n, reward, cur_inventory, value)
% function prob = assortmentSelectionProb(n, S, value)
% function [inventory, purchase] = selectionUpdate(n, period, T, product_prob, inventory, D, dura_prob)
% function inventory = periodUpdate(n, period, T, inventory)

function rev = alg_balance(n, T, init_inventory, reward, D, dura_prob, value, type)
    
    rev = 0;
    inventory = zeros(T, n);
    for i = 1:n
        inventory(1, i) = init_inventory(i);
    end
    
    for period = 1:T
        cur_type = type(period);
        cur_reward = reward;
        for i = 1:n
            x = inventory(period, i) / init_inventory(i);
            cur_reward(i) = reward(i) * (exp(1) / (exp(1) - 1)) * (1 - exp(-x));
        end
        S = assortmentSolver(n, cur_reward, inventory(period,:), value(cur_type,:));
        if sum(S) > 0
            product_prob = assortmentSelectionProb(n, S, value(cur_type,:));
            [inventory, purchase] = selectionUpdate(n, period, T, product_prob, inventory, D, dura_prob);
            rev = rev + reward(purchase);
        end
        inventory = periodUpdate(n, period, T, inventory);
    end
end



==> simulation_matlab/alg_cornell.m <==
% Algorithm: Cornell

% function S = assortmentSolver(n, reward, cur_inventory, value)
% function prob = assortmentSelectionProb(n, S, value)
% function [inventory, purchase] = selectionUpdate(n, period, T, product_prob, inventory, D, dura_prob)
% function inventory = periodUpdate(n, period, T, inventory)

function [rev, dp, reward_linear_apx] = alg_cornell(n, T, init_inventory, reward, D, dura_prob, value, type, type_prob, dp, reward_linear_apx)
    
    rev = 0;
    inventory = zeros(T, n);
    for i = 1:n
        inventory(1, i) = init_inventory(i);
    end
    
    state_cnt = 2^n - 1;
    product_prob = zeros(n, state_cnt, n + 1);
    for z = 1:n
        for s = 1:state_cnt
            S = binaryToArray(n, s);
            product_prob(z, s, :) = assortmentSelectionProb(n, S, value(z, :));
        end
    end

    
    if dp == -1
        sum_d = zeros(n, T, n);
        dp = zeros(n, T + D);
        reward_linear_apx = zeros(n, T, n);
      
        for t = T:-1:1 
            dp(:,t) = dp(:, t + 1);
            for z = 1:n
                for i = 1:n
                    for d = 1:D
                        sum_d(i, t, z) = sum_d(i, t, z) + dura_prob(i, d) * dp(i, t + d);
                    end
                    
                    reward_linear_apx(i, t, z) = reward(i) + sum_d(i, t, z);
                end    
                A_z = assortmentSolver(n, reward_linear_apx(:, t, z), (1 + zeros(n, 1)), value(z,:));
                s = 0;
                for i = n:-1:1
                    s = s * 2;
                    if A_z(i) > 0
                        s = s + 1;
                    end
                end
                for i = 1:n
                    if s > 0
                        det = type_prob(t, z) * product_prob(z, s, i) * reward_linear_apx(i, t, z);
                        dp(i, t) = dp(i, t) + det / init_inventory(i);
                    end
                end
            end
        end
    end
    
    
    for period = 1:T
        cur_type = type(period);
        S = assortmentSolver(n, reward_linear_apx(:, period, cur_type), inventory(period, :), value(cur_type,:));
        if sum(S) > 0
            product_prob_ = assortmentSelectionProb(n, S, value(cur_type,:));
            [inventory, purchase] = selectionUpdate(n, period, T, product_prob_, inventory, D, dura_prob);
            rev = rev + reward(purchase);
        end
        inventory = periodUpdate(n, period, T, inventory);
    end
end



==> simulation_matlab/alg_expected.m <==
% Algorithm: Greedy

% function S = assortmentSolver(n, reward, cur_inventory, value)
% function prob = assortmentSelectionProb(n, S, value)
% function [inventory, purchase] = selectionUpdate(n, period, T, product_prob, inventory, D, dura_prob)
% function inventory = periodUpdate(n, period, T, inventory)

function [rev, Y] = alg_expected(n, T, init_inventory, reward, D, dura_prob, value, type_prob)
    
    state_cnt = 2^n - 1;
    
    product_prob = zeros(n, state_cnt, n + 1);
    for z = 1:n
        for s = 1:state_cnt
            S = binaryToArray(n, s);
            product_prob(z, s, :) = assortmentSelectionProb(n, S, value(z, :));
        end
    end
    
    dura_cdf = zeros(n, T);
    for i = 1:n
        for t = D:-1:1
            dura_cdf(i, t) = dura_prob(i, t);
            if t < T
                dura_cdf(i, t) = dura_cdf(i, t) + dura_cdf(i, t + 1);
            end
        end
    end
                
            
    
    
    var_index = zeros(T, state_cnt, n); %y_{t, S, zeta}
    var_cnt = 0;
    for t = 1:T
        for s = 1:state_cnt
            for z = 1:n
                var_cnt = var_cnt + 1;
                var_index(t, s, z) = var_cnt;
            end
        end
    end
    
    inventory_constraint_cnt = n * T;
    probability_constraint_cnt = n * T;
    constraint_cnt = inventory_constraint_cnt + probability_constraint_cnt;
    
    
    c = zeros(var_cnt, 1);
    A = zeros(constraint_cnt, var_cnt);
    b = zeros(constraint_cnt, 1);
    
    
    for t = 1:T
        for z = 1:n
            for s = 1:state_cnt
                for i = 1:n
                    index = var_index(t, s, z);
                    c(index) = c(index) + reward(i) * type_prob(t, z) * product_prob(z, s, i);
                end
            end
        end
    end
    
    constraint_index = 0;
    for i = 1:n
        for t = 1:T
            constraint_index = constraint_index + 1;
            for tau = 1:t
                for z = 1:n
                    for s = 1:state_cnt
                        index = var_index(tau, s, z);
                        A(constraint_index, index) = type_prob(tau, z) * product_prob(z, s, i) * dura_cdf(i, t - tau + 1);
                    end
                end
            end
            b(constraint_index) = init_inventory(i);         
        end
    end
    
    for z = 1:n
        for t = 1:T
            constraint_index = constraint_index + 1;
            for s = 1:state_cnt
                index = var_index(t, s, z);
                A(constraint_index, index) = 1;
            end
            b(constraint_index) = 1;
        end
    end
    
    disp('kaigao lp');
  
    [Y, rev] = linprog(-c, A, b, [], [], zeros(var_cnt, 1), []);
 
    rev = -rev;
end



==> simulation_matlab/alg_greedy.m <==
% Algorithm: Greedy

% function S = assortmentSolver(n, reward, cur_inventory, value)
% function prob = assortmentSelectionProb(n, S, value)
% function [inventory, purchase] = selectionUpdate(n, period, T, product_prob, inventory, D, dura_prob)
% function inventory = periodUpdate(n, period, T, inventory)

function rev = alg_greedy(n, T, init_inventory, reward, D, dura_prob, value, type)
    
    rev = 0;
    inventory = zeros(T, n);
    for i = 1:n
        inventory(1, i) = init_inventory(i);
    end
    
    for period = 1:T
        cur_type = type(period);
        S = assortmentSolver(n, reward, inventory(period,:), value(cur_type,:));
        if sum(S) > 0
            product_prob = assortmentSelectionProb(n, S, value(cur_type,:));
            [inventory, purchase] = selectionUpdate(n, period, T, product_prob, inventory, D, dura_prob);
            rev = rev + reward(purchase);
        end
        inventory = periodUpdate(n, period, T, inventory);
    end
end



==> simulation_matlab/alg_infusion.m <==
% Algorithm: Infusion

% function S = assortmentSolver(n, reward, cur_inventory, value)
% function prob = assortmentSelectionProb(n, S, value)
% function [inventory, purchase] = selectionUpdate(n, period, T, product_prob, inventory, D, dura_prob)
% function inventory = periodUpdate(n, period, T, inventory)

function [rev, dp, sum_d] = alg_infusion(n, T, init_inventory, reward, D, dura_prob, value, type, type_prob, Y_expected, dp, sum_d)
    
    rev = 0;
    inventory = zeros(T, n);
    for i = 1:n
        inventory(1, i) = init_inventory(i);
    end
    
    state_cnt = 2^n - 1;
    product_prob = zeros(n, state_cnt, n + 1);
    for z = 1:n
        for s = 1:state_cnt
            S = binaryToArray(n, s);
            product_prob(z, s, :) = assortmentSelectionProb(n, S, value(z, :));
        end
    end
    X = zeros(T, state_cnt + 1, n); % X_{t, S, z}
    var_cnt = 0;
    for t = 1:T
        for s = 1:state_cnt
            for z = 1:n
                var_cnt = var_cnt + 1;
                X(t, s, z) = Y_expected(var_cnt) * type_prob(t, z);
            end
        end
    end
    
    if dp == -1
    sum_d = zeros(n, T, n);
    dp = zeros(n, T + D);
    for i = 1:n
        for t = T:-1:1   
            for z = 1:n
                prob_0 = type_prob(t, z);
                
                for d = 1:D
                    sum_d(i, t, z) = sum_d(i, t, z) + dura_prob(i, d) * dp(i, t + d);
                end
                
                for s = 1:state_cnt
                    prob_0 = prob_0 - X(t, s, z);
                    c_i = init_inventory(i);
                    det = max(dp(i, t + 1), (1 - product_prob(z, s, i)) * dp(i, t + 1) + product_prob(z, s, i) * ((sum_d(i, t, z) + reward(i)) / c_i + (c_i - 1) / c_i * dp(i, t + 1)));
                    dp(i, t) = dp(i, t) + X(t, s, z) * det;
                end
                prob_0 = abs(prob_0);
                dp(i, t) = dp(i, t) + prob_0 * dp(i, t + 1);
                X(t, state_cnt + 1, z) = prob_0;
            end                
        end
    end
    end
    
    
    for period = 1:T
        cur_type = type(period);
        

        
        s = randsample(1:state_cnt + 1, 1, true, X(period,:,cur_type));
        if s <= state_cnt
            S = binaryToArray(n, s);
            for i = 1:n
                if inventory(period, i) == 0
                    S(i) = 0;
                end
                if reward(i) + sum_d(i, period, cur_type) < dp(i, period + 1)
                    fprintf('%d %d ~infusion %d\n', reward(i),  sum_d(i, period, cur_type), dp(i, period + 1));
                    S(i) = 0;
                end
            end
            if sum(S) > 0
                product_prob_ = assortmentSelectionProb(n, S, value(cur_type,:));
                [inventory, purchase] = selectionUpdate(n, period, T, product_prob_, inventory, D, dura_prob);
                rev = rev + reward(purchase);
            end
        end
        inventory = periodUpdate(n, period, T, inventory);
    end
end



==> simulation_matlab/alg_magic.m <==
% Algorithm: Magic

% function S = assortmentSolver(n, reward, cur_inventory, value)
% function prob = assortmentSelectionProb(n, S, value)
% function [inventory, purchase] = selectionUpdate(n, period, T, product_prob, inventory, D, dura_prob)
% function inventory = periodUpdate(n, period, T, inventory)

function [rev, eta] = alg_magic(n, T, init_inventory, reward, D, dura_prob, value, type, type_prob, Y_expected, eta)
    
    rev = 0;
    inventory = zeros(T, n);
    for i = 1:n
        inventory(1, i) = init_inventory(i);
    end
    
    state_cnt = 2^n - 1;
    product_prob = zeros(n, state_cnt, n + 1);
    for z = 1:n
        for s = 1:state_cnt
            S = binaryToArray(n, s);
            product_prob(z, s, :) = assortmentSelectionProb(n, S, value(z, :));
        end
    end
    X = zeros(T, state_cnt + 1, n); % X_{t, S, z}
    var_cnt = 0;
    for t = 1:T
        for s = 1:state_cnt
            for z = 1:n
                var_cnt = var_cnt + 1;
                X(t, s, z) = Y_expected(var_cnt) * type_prob(t, z);
            end
        end
    end
    
    for t = 1:T
        for z = 1:n
            prob_0 = type_prob(t, z);
            for s = 1:state_cnt
                prob_0 = prob_0 - X(t, s, z);
            end
            assert(prob_0 > -1e-5);
            prob_0 = abs(prob_0);
            X(t, state_cnt + 1, z) = prob_0;
        end
    end
    
    if eta == -1
    H = zeros(n, T, max(init_inventory));
    h = zeros(n, T, max(init_inventory));
    I = zeros(n, T);
    eta = zeros(n, T, max(init_inventory));
    gamma = 1 - 1 / sqrt(min(init_inventory) + 3);
    x = zeros(n, T);
    for i = 1:n
        for t = 1:T
            for z = 1:n
                for s = 1:state_cnt
                    x(i, t) = x(i, t) + X(t, s, z) * product_prob(z, s, i);
                end
            end
            
            for c = 1:init_inventory(i)
                if t == 1
                    h(i, t, init_inventory(i)) = 1;
                else
                    h(i, t, c) = (1 - (1 - eta(i, t - 1, c)) * x(i, t - 1)) * h(i, t - 1, c);
                    if c < init_inventory(i)
                        h(i, t, c) = h(i, t, c) + (1 - eta(i, t - 1, c + 1)) * x(i, t - 1) * h(i, t - 1, c + 1);
                    end
                end
                assert(h(i, t, c) <= 1);
            end
            
            for c = 1:init_inventory(i)
                H(i, t, c) = h(i, t, c);
                if c < init_inventory(i)
                    H(i, t, c) = H(i, t, c) + H(i, t, c + 1);
                end
                assert(h(i, t, c) <= 1);
            end
            
            for c = 1:init_inventory(i)
                if H(i, t, c) >= gamma
                    I(i, t) = c;
                end
            end
            
            for c = 1:init_inventory(i)
                if c > I(i, t)
                    eta(i, t, c) = 0;
                elseif c < I(i, t)
                    eta(i, t, c) = 1;
                else
                    A = 0;
                    if c < init_inventory(i)
                        A = H(i, t, c + 1);
                    end
                    assert(gamma >= A);
                    eta(i, t, c) = abs(1 - (gamma - A) / (H(i, t, c) - A));
                end
            end
        end
    end
    end
    for period = 1:T
        cur_type = type(period);
        s = randsample(1:state_cnt + 1, 1, true, X(period,:,cur_type));
        
        if s <= state_cnt
            S = binaryToArray(n, s);
            for i = 1:n
                if inventory(period, i) == 0
                    S(i) = 0;
                end
                if inventory(period, i) > 0 && S(i) == 1
                    c = inventory(period, i);
                    A = rand();
                    if A <= eta(i, period, c)
                        S(i) = 0;
                    end
                end
            end
            if sum(S) > 0
                product_prob_ = assortmentSelectionProb(n, S, value(cur_type,:));
                [inventory, purchase] = selectionUpdate(n, period, T, product_prob_, inventory, D, dura_prob);
                rev = rev + reward(purchase);
            end
        end
        inventory = periodUpdate(n, period, T, inventory);
    end
end



==> simulation_matlab/alg_rollout.m <==
% Algorithm: Cornell Rollout

% function S = assortmentSolver(n, reward, cur_inventory, value)
% function prob = assortmentSelectionProb(n, S, value)
% function [inventory, purchase] = selectionUpdate(n, period, T, product_prob, inventory, D, dura_prob)
% function inventory = periodUpdate(n, period, T, inventory)

function [rev, reward_to_go] = alg_rollout(n, T, init_inventory, reward, D, dura_prob, value, type, type_prob, reward_to_go)
    
    rev = 0;
    inventory = zeros(T, n);
    for i = 1:n
        inventory(1, i) = init_inventory(i);
    end
    
    state_cnt = 2^n - 1;
    product_prob = zeros(n, state_cnt, n + 1);
    for z = 1:n
        for s = 1:state_cnt
            S = binaryToArray(n, s);
            product_prob(z, s, :) = assortmentSelectionProb(n, S, value(z, :));
        end
    end

    
    if reward_to_go == -1
        sum_d = zeros(n, T, n);
        dp = zeros(n, T + D);
        reward_linear_apx = zeros(n, T, n);
        A_tz = zeros(T, n, n);
        reward_to_go = zeros(n, T, max(init_inventory));
      
        for t = T:-1:1 
            dp(:,t) = dp(:, t + 1);
            for z = 1:n
                for i = 1:n
                    for d = 1:D
                        sum_d(i, t, z) = sum_d(i, t, z) + dura_prob(i, d) * dp(i, t + d);
                    end
                    
                    reward_linear_apx(i, t, z) = reward(i) + sum_d(i, t, z);
                end    
                A_tz(t, z, :) = assortmentSolver(n, reward_linear_apx(:, t, z), (1 + zeros(n, 1)), value(z,:));
                A_z = A_tz(t, z, :);
                s = 0;
                for i = n:-1:1
                    s = s * 2;
                    if A_z(i) > 0
                        s = s + 1;
                    end
                end
                for i = 1:n
                    if s > 0
                        det = type_prob(t, z) * product_prob(z, s, i) * reward_linear_apx(i, t, z);
                        dp(i, t) = dp(i, t) + det / init_inventory(i);
                    end
                end
            end
        end
        
        for t = T:-1:1
            for z = 1:n
                A_z = A_tz(t, z, :);
                s = 0;
                for i = 1:n
                    s = s * 2;
                    if A_z(i) > 0
                        s = s + 1;
                    end
                end
                for i = 1:n
                    for c = 1:max(init_inventory)
                        A = 0;
                        B = 0;
                        if t < T
                            A = reward_to_go(i, t + 1, c);
                            if c > 1
                                B = reward_to_go(i, t + 1, c - 1);
                            end
                        end
                        det = product_prob(z, s, i) * (reward(i) + B) + (1 - product_prob(z, s, i)) * A;
                        reward_to_go(i, t, c) = reward_to_go(i, t, c) + type_prob(t, z) * det;
                    end      
                end
            end
        end
    end
    
    
    for period = 1:T
        cur_type = type(period);
        reward_apx = zeros(n, 1);
        for i = 1:n
            A = 0;
            B = 0;
            if period < T && inventory(period, i) > 0
                A = reward_to_go(i, period + 1, inventory(period, i));
                if inventory(period, i) > 1
                    B = reward_to_go(i, period + 1, inventory(period, i) - 1);
                end
            end
            reward_apx(i) = reward(i) + B - A;
        end
        S = assortmentSolver(n, reward_apx, inventory(period, :), value(cur_type,:));
        if sum(S) > 0
            product_prob_ = assortmentSelectionProb(n, S, value(cur_type,:));
            [inventory, purchase] = selectionUpdate(n, period, T, product_prob_, inventory, D, dura_prob);
            rev = rev + reward(purchase);
        end
        inventory = periodUpdate(n, period, T, inventory);
    end
end



==> simulation_matlab/alg_sand.m <==
% Algorithm: Sand

% function S = assortmentSolver(n, reward, cur_inventory, value)
% function prob = assortmentSelectionProb(n, S, value)
% function [inventory, purchase] = selectionUpdate(n, period, T, product_prob, inventory, D, dura_prob)
% function inventory = periodUpdate(n, period, T, inventory)

function [rev, dp] = alg_sand(n, T, init_inventory, reward, D, dura_prob, value, type, type_prob, Y_expected, dp)
    
    rev = 0;
    inventory = zeros(T, n);
    for i = 1:n
        inventory(1, i) = init_inventory(i);
    end
    
    state_cnt = 2^n - 1;
    product_prob = zeros(n, state_cnt, n + 1);
    for z = 1:n
        for s = 1:state_cnt
            S = binaryToArray(n, s);
            product_prob(z, s, :) = assortmentSelectionProb(n, S, value(z, :));
        end
    end
    X = zeros(T, state_cnt + 1, n); % X_{t, S, z}
    var_cnt = 0;
    for t = 1:T
        for s = 1:state_cnt
            for z = 1:n
                var_cnt = var_cnt + 1;
                X(t, s, z) = Y_expected(var_cnt) * type_prob(t, z);
            end
        end
    end
    
    if dp == -1
    dp = zeros(n, T, max(init_inventory));
    for i = 1:n
        for t = T:-1:1   
            for c = 1:init_inventory(i)
                for z = 1:n
                    prob_0 = type_prob(t, z);
                
                    for s = 1:state_cnt
                        prob_0 = prob_0 - X(t, s, z);
                        A = 0;
                        B = 0;
                        if t < T
                            A = dp(i, t + 1, c);
                            if c > 1
                                B = dp(i, t + 1, c - 1);
                            end
                        end
                        det = max(A, (1 - product_prob(z, s, i)) * A + product_prob(z, s, i) * (reward(i) + B));
                        dp(i, t, c) = dp(i, t, c) + X(t, s, z) * det;
                    end
                    assert(prob_0 > -1e-5);
                    prob_0 = abs(prob_0);
                    if t < T
                        dp(i, t, c) = dp(i, t, c) + prob_0 * dp(i, t + 1, c);
                    end
                    X(t, state_cnt + 1, z) = prob_0;
                end     
            end
        end
    end
    end
    
    for period = 1:T
        cur_type = type(period);
        s = randsample(1:state_cnt + 1, 1, true, X(period,:,cur_type));
        
        if s <= state_cnt
            S = binaryToArray(n, s);
            for i = 1:n
                if inventory(period, i) == 0
                    S(i) = 0;
                end
                if inventory(period, i) > 0 && S(i) == 1
                    c = inventory(period, i);
                    A = 0;
                    B = 0;
                    t = period;
                    if t < T
                        A = dp(i, t + 1, c);
                        if c > 1
                            B = dp(i, t + 1, c - 1);
                        end
                    end         
                    if reward(i) + B < A
                        S(i) = 0;
                        fprintf('%d %d ~sand %d [%d %d %d]\n', reward(i), B, A, t, i, c);
                    end
                end
            end
            if sum(S) > 0
                product_prob_ = assortmentSelectionProb(n, S, value(cur_type,:));
                [inventory, purchase] = selectionUpdate(n, period, T, product_prob_, inventory, D, dura_prob);
                rev = rev + reward(purchase);
            end
        end
        inventory = periodUpdate(n, period, T, inventory);
    end
end



==> simulation_matlab/assortmentSelectionProb.m <==
%compute the probability of selecting product based on value v and
%assortment S

function prob = assortmentSelectionProb(n, S, value)
    prob = zeros(n + 1, 1);
    tot = 0;
    for i = 1:n
        if S(i) == 1
            tot = tot + value(i);
        end
    end
    tot = tot + value(n + 1);
    for i = 1:n
        if S(i) == 1
            prob(i) = value(i) / tot;
        end
    end
    prob(n + 1) = value(n + 1) / tot;
end



==> simulation_matlab/assortmentSolver.m <==
% compute the assorment which maximizes the expected revenue based on
% current inventory



function S = assortmentSolver(n, reward, cur_inventory, value)
    S = binaryToArray(n, 0);
    Rev = 0;
    for i = 1:(2^n - 1)
        S_t = binaryToArray(n, i); 
        prob = assortmentSelectionProb(n, S_t, value);
        Rev_t = 0;
        for j = 1:n
            if S_t(j) == 1 && cur_inventory(j) == 0
                Rev_t = 0;
                break;
            end
            Rev_t = Rev_t + prob(j) * reward(j);
        end
        if Rev_t > Rev || (Rev_t == Rev && sum(S_t) < sum(S))
            S = S_t;
            Rev = Rev_t;
        end         
    end
end



==> simulation_matlab/binaryToArray.m <==
% compute the assorment which maximizes the expected revenue based on
% current inventory

function ret = binaryToArray(n, s)
    ret = zeros(n, 1);
    index = 1;
    while s > 0
        if mod(s, 2) == 1
            ret(index) = 1;
        end
        s = floor(s / 2);
        index = index + 1;
    end
end




==> simulation_matlab/demo_shadedErrorBar.m <==
function H=demo_shadedErrorBar
% demo function for shadedErrorBar
%
% function demo_shadedErrorBar
%
% No input or output arguments.
%
%
% 


rows=2;
cols=2;

clf



subplot(rows,cols,1)
%Plot the mean and standard deviation then overlay the raw data
y=randn(30,80)*5;
x=(1:size(y,2))-40;
yP = sin( linspace(-2*pi,2*pi,length(x)) )*20;
y = bsxfun(@plus,y,yP)+60;
shadedErrorBar(x,y,{@mean,@std}); 

hold on
plot(x,y,'.','color',[0.5,0.5,0.95])

hold off

grid on




subplot(rows,cols,2)
%Overlay different lines (transparent) lines and change their properties
hold on

y=ones(30,1)*x; 
y=y+0.06*y.^2+randn(size(y))*10;
shadedErrorBar(x,y,{@mean,@std},'lineprops','-b','patchSaturation',0.33)
shadedErrorBar(x,2*y+20,{@mean,@std},'lineprops',{'-go','MarkerFaceColor','g'});

y=randn(30,80)*5; 
x=(1:size(y,2))-40;
yP = sin( linspace(-2*pi,2*pi,length(x)) )*20;
y = bsxfun(@plus,y,yP)+60;

%Make red line non-transparent
shadedErrorBar(x, y, {@mean,@std}, 'lineprops', '-r','transparent',false,'patchSaturation',0.075)
hold off

grid on




subplot(rows,cols,3)
% Post-hoc modifications of line properties


y=randn(30,80)*5; 
x=(1:size(y,2));
yP = sin( linspace(-2*pi,2*pi,length(x)) )*20;
y = bsxfun(@plus,y,yP);


s = shadedErrorBar(x, y, {@mean,@std}, 'lineprops', '-r');

%Set face and edge properties
set(s.edge,'LineWidth',2,'LineStyle',':')
s.mainLine.LineWidth = 5;
s.patch.FaceColor = [0.5,0.25,0.25];

hold on
plot(s.mainLine.XData, s.mainLine.YData,'or','MarkerFaceColor','w')

hold off
grid on

set(gca,'XTickLabel',[],'YTickLabel',[])





subplot(rows,cols,4)
% Post-hoc modifications of line properties


y=randn(256,80)*5; 
x=(1:size(y,2));
yP = cos( linspace(-2*pi,2*pi,length(x)) )*10;
y = bsxfun(@plus,y,yP);


shadedErrorBar(x, y, {@mean,@std}, 'lineprops', '-r')

hold on

y=mean(y)+16;
errbar = [2*ones(1,length(x)) ; 4*ones(1,length(x))];

shadedErrorBar(x, y, errbar, 'lineprops', '-g')



==> simulation_matlab/main.m <==
% parameter initialization
n = 6; 
% number of products, types

T = 300;
% total selling horizon
tau = T / n;
kappa = 0.0;
% parameters for types generation
type_prob = zeros(T, n); 
for i = 1:T
    tot = 0;
    for j = 1:n
        tau_j = tau * (j - 1);
        tot = tot + exp(-kappa * abs(i - tau_j));
    end
    for j = 1:n
        tau_j = tau * (j - 1);
        type_prob(i, j) = exp(-kappa * abs(i - tau_j)) / tot;
    end
end
%p_type(i, j) probability of type j in time period i

reward = -sort(-(10 + 15 * rand(n + 1, 1))); 
reward(n + 1) = 0;
% reward of products, uniform between 10 and 25, decreasing order
value = 0.9 + 0.2 * rand(n, n + 1); 
% value of products in multinomial logit model, uniform between 0.9 and 1.1
for i = 1:n
    t = 0;
    for j = 1:i
        t = t + value(i, j);
    end
    for j = i + 1: n
        value(i, j) = 0;
    end
    value(i, n + 1) = t / 9;
end
% set the probability of no purchase (i.e., outside option n + 1) as 0.1
alpha = 1;
init_inventory = floor(60 / alpha) + zeros(n, 1);
% inventory of products

D = T;
d_mean = 1 ./ (100 + 10 * rand(n, 1));
% longest duration time & mean of Geometric distribution
dura_prob = zeros(n, D);
for i = 1:n
     p = d_mean(i);
     tot = 0;
     for j = 90:D
         dura_prob(i, j) = (1 - p)^(j - 1) * p;
         tot = tot + dura_prob(i, j);
     end
     for j = 1:D
         dura_prob(i, j) = dura_prob(i, j) / tot;
     end
end

dura_prob = zeros(n, D);
for i = 1:n
    dura_prob(i, D) = 1;
end





[rev_expected, Y_expected] = alg_expected(n, T, init_inventory, reward, D, dura_prob, value, type_prob);
disp(rev_expected);

sample_cnt = 50;
rev_greedy = 0;
rev_balance = 0;
rev_infusion = 0; dp_infusion = -1; sum_d_infusion = -1;
rev_sand = 0; dp_sand = -1;
rev_magic = 0; eta_magic = -1;
rev_cornell = 0; dp_cornell = -1; reward_linear_apx_cornell = -1;
rev_rollout = 0; reward_to_go_rollout = -1;

for i = 1:sample_cnt
    tic
    disp(i);
    type = zeros(T, 1);
    for j = 1:T
        type(j) = randsample(1:n, 1, true, type_prob(j,:));
    end
    
    rev_greedy = rev_greedy + alg_greedy(n, T, init_inventory, reward, D, dura_prob, value, type);
    
    rev_balance = rev_balance + alg_balance(n, T, init_inventory, reward, D, dura_prob, value, type);
    
    [rev_infusion_det, dp_infusion, sum_d_infusion] = alg_infusion(n, T, init_inventory, reward, D, dura_prob, value, type, type_prob, Y_expected, dp_infusion, sum_d_infusion);
    rev_infusion = rev_infusion + rev_infusion_det;
    
    [rev_sand_det, dp_sand] = alg_sand(n, T, init_inventory, reward, D, dura_prob, value, type, type_prob, Y_expected, dp_sand);
    rev_sand = rev_sand + rev_sand_det;
    
    [rev_magic_det, eta_magic] = alg_magic(n, T, init_inventory, reward, D, dura_prob, value, type, type_prob, Y_expected, eta_magic);
    rev_magic = rev_magic + rev_magic_det;
    
    [rev_cornell_det, dp_cornell, reward_linear_apx_cornell] = alg_cornell(n, T, init_inventory, reward, D, dura_prob, value, type, type_prob, dp_cornell, reward_linear_apx_cornell);
    rev_cornell = rev_cornell + rev_cornell_det;
    
    [rev_rollout_det, reward_to_go_rollout] = alg_rollout(n, T, init_inventory, reward, D, dura_prob, value, type, type_prob, reward_to_go_rollout);
    rev_rollout = rev_rollout + rev_rollout_det;
    toc
end
fprintf('Greedy: %d\n', rev_greedy / sample_cnt);
fprintf('Balance: %d\n', rev_balance / sample_cnt);
fprintf('Infusion: %d\n', rev_infusion / sample_cnt);
fprintf('Sand: %d\n', rev_sand / sample_cnt);
fprintf('Magic: %d\n', rev_magic / sample_cnt);
fprintf('Cornell: %d\n', rev_cornell / sample_cnt);
fprintf('Rollout: %d\n', rev_rollout / sample_cnt);
fprintf('Expected: %d\n', rev_expected);



==> simulation_matlab/main_rad.m <==
% parameter initialization
n = 6; 
% number of products, types

T = 300;
% total selling horizon
tau = T / n;

% number of different setups
num_setup_kappa=4;
num_setup_inventory=1;
num_setup=num_setup_kappa*num_setup_inventory;
kappav=linspace(0.0,0.003,num_setup_kappa);
inventoryv=linspace(60,60,num_setup_inventory);
% number of MC iterations
sample_cnt = 50;

% initializing the revenue matrices
rev_expected = zeros(num_setup,1);
rev_greedy = zeros(num_setup,sample_cnt);
rev_balance = zeros(num_setup,sample_cnt);
rev_infusion = zeros(num_setup,sample_cnt); dp_infusion = -1; sum_d_infusion = -1;
rev_sand = zeros(num_setup,sample_cnt); dp_sand = -1;
rev_magic = zeros(num_setup,sample_cnt); eta_magic = -1;
rev_cornell =zeros(num_setup,sample_cnt); dp_cornell = -1; reward_linear_apx_cornell = -1;
rev_rollout =zeros(num_setup,sample_cnt); reward_to_go_rollout = -1;

for setup_index_kappa=1:num_setup_kappa
    for setup_index_inventory=1:num_setup_inventory
   
setup_index=setup_index_kappa*setup_index_inventory;

kappa=kappav(setup_index_kappa);

% parameters for types generation
type_prob = zeros(T, n); 
for i = 1:T
    tot = 0;
    for j = 1:n
        tau_j = tau * (n - j)+1;
        tot = tot + exp(-kappa * abs(i - tau_j));
    end
    for j = 1:n
        tau_j = tau * (j - 1);
        type_prob(i, j) = exp(-kappa * abs(i - tau_j)) / tot;
    end
end
%p_type(i, j) probability of type j in time period i

reward = sort(10 + 15 * rand(n + 1, 1),'descend'); 
reward(n + 1) = 0;
% reward of products, uniform between 10 and 25, decreasing order
value = 0.9 + 0.2 * rand(n, n + 1); 
% value of products in multinomial logit model, uniform between 0.9 and 1.1
for i = 1:n
    t = 0;
    for j = 1:i
        t = t + value(i, j);
    end
    for j = i + 1: n
        value(i, j) = 0;
    end
    value(i, n + 1) = t / 9;
end
% set the probability of no purchase (i.e., outside option n + 1) as 0.1

init_inventory = repmat(30,n,1);
% inventory of products

D = T;
d_mean = 1 ./ (10 + 10 * rand(n, 1));
% longest duration time & mean of Geometric distribution
dura_prob = zeros(n, D);
for i = 1:n
     p = d_mean(i);
     tot = 0;
     for j = floor(D./3):D
         dura_prob(i, j) = (1 - p).^(j - 1) .* p;
         tot = tot + dura_prob(i, j);
     end
     for j = 1:D
         dura_prob(i, j) = dura_prob(i, j) ./ tot;
     end
end

% dura_prob = zeros(n, D);
% for i = 1:n
%     dura_prob(i, D) = 1;
% end





[rev_expected(setup_index), Y_expected] = alg_expected(n, T, init_inventory, reward, D, dura_prob, value, type_prob);




for i = 1:sample_cnt
   
    disp(i);
    type = zeros(T, 1);
    for j = 1:T
        type(j) = randsample(1:n, 1, true, type_prob(j,:));
    end
    
    rev_greedy(setup_index,i) = alg_greedy(n, T, init_inventory, reward, D, dura_prob, value, type);
    
    rev_balance(setup_index,i) = alg_balance(n, T, init_inventory, reward, D, dura_prob, value, type);
    
    [rev_infusion_det, dp_infusion, sum_d_infusion] = alg_infusion(n, T, init_inventory, reward, D, dura_prob, value, type, type_prob, Y_expected, dp_infusion, sum_d_infusion);
    rev_infusion(setup_index,i) = rev_infusion_det;
    
    [rev_sand_det, dp_sand] = alg_sand(n, T, init_inventory, reward, D, dura_prob, value, type, type_prob, Y_expected, dp_sand);
    rev_sand(setup_index,i) = rev_sand_det;
    
    [rev_magic_det, eta_magic] = alg_magic(n, T, init_inventory, reward, D, dura_prob, value, type, type_prob, Y_expected, eta_magic);
    rev_magic(setup_index,i) =rev_magic_det;
    
    [rev_cornell_det, dp_cornell, reward_linear_apx_cornell] = alg_cornell(n, T, init_inventory, reward, D, dura_prob, value, type, type_prob, dp_cornell, reward_linear_apx_cornell);
    rev_cornell(setup_index,i) =rev_cornell_det;
    
    [rev_rollout_det, reward_to_go_rollout] = alg_rollout(n, T, init_inventory, reward, D, dura_prob, value, type, type_prob, reward_to_go_rollout);
    rev_rollout(setup_index,i) = rev_rollout_det;
 
end
    
    end
end
 

% fprintf('Greedy: %d\n', rev_greedy / sample_cnt);
% fprintf('Balance: %d\n', rev_balance / sample_cnt);
% fprintf('Infusion: %d\n', rev_infusion / sample_cnt);
% fprintf('Sand: %d\n', rev_sand / sample_cnt);
% fprintf('Magic: %d\n', rev_magic / sample_cnt);
% fprintf('Cornell: %d\n', rev_cornell / sample_cnt);
% fprintf('Rollout: %d\n', rev_rollout / sample_cnt);
% fprintf('Expected: %d\n', rev_expected);


==> simulation_matlab/periodUpdate.m <==
% update inventory information from day period to day period + 1;

function inventory = periodUpdate(n, period, T, inventory)
    if period < T
        for i = 1:n
            inventory(period + 1, i) = inventory(period + 1, i) + inventory(period, i);
            inventory(period, i) = 0;
        end
    end 
end



==> simulation_matlab/plot_results.m <==
figure (1);
p1=subplot(2,2,1);
c=repmat(rev_expected,1,sample_cnt);
boxplot([rev_greedy(1,:)' rev_cornell(1,:)' rev_rollout(1,:)' rev_balance(1,:)' rev_infusion(1,:)' rev_sand(1,:)' rev_magic(1,:)'],[ "GR" "GR-APXLinValue" "Rollout" "IB" "Sim+Infuision" "Sim+OPTDis" "Sim+MagicianDis"])
title('\kappa=0, Inventory=60, T=300, No Rental')


p2=subplot(2,2,2);
c=repmat(rev_expected,1,sample_cnt);
boxplot([rev_greedy(2,:)' rev_cornell(2,:)' rev_rollout(2,:)' rev_balance(2,:)' rev_infusion(2,:)' rev_sand(2,:)' rev_magic(2,:)'],[ "GR" "GR-APXLinValue" "Rollout" "IB" "Sim+Infuision" "Sim+OPTDis" "Sim+MagicianDis"])
title('\kappa=0.001, Inventory=60, T=300, No Rental')
p3=subplot(2,2,3);

c=repmat(rev_expected,1,sample_cnt);
boxplot([rev_greedy(3,:)' rev_cornell(3,:)' rev_rollout(3,:)' rev_balance(3,:)' rev_infusion(3,:)' rev_sand(3,:)' rev_magic(3,:)'],[ "GR" "GR-APXLinValue" "Rollout" "IB" "Sim+Infuision" "Sim+OPTDis" "Sim+MagicianDis"])
title('\kappa=0.002, Inventory=60, T=300, No Rental')
p4=subplot(2,2,4);
c=repmat(rev_expected,1,sample_cnt);
boxplot([rev_greedy(4,:)' rev_cornell(4,:)' rev_rollout(4,:)' rev_balance(4,:)' rev_infusion(4,:)' rev_sand(4,:)' rev_magic(4,:)'],[ "GR" "GR-APXLinValue" "Rollout" "IB" "Sim+Infuision" "Sim+OPTDis" "Sim+MagicianDis"])
title('\kappa=0.003, Inventory=60, T=300, No Rental')

figure (2);
p1=subplot(2,2,1);
boxplot([rev_greedy(1,:)' rev_cornell(1,:)' rev_rollout(1,:)' rev_balance(1,:)' rev_infusion(1,:)' rev_sand(1,:)' rev_magic(1,:)'],[ "GR" "GR-APXLinValue" "Rollout" "IB" "Sim+Infuision" "Sim+OPTDis" "Sim+MagicianDis"])
title('\kappa=0, Inventory=30, T=300, Rentals with Stochastic i.i.d. Durations')

p2=subplot(2,2,2);
boxplot([rev_greedy(2,:)' rev_cornell(2,:)' rev_rollout(2,:)' rev_balance(2,:)' rev_infusion(2,:)' rev_sand(2,:)' rev_magic(2,:)'],[ "GR" "GR-APXLinValue" "Rollout" "IB" "Sim+Infuision" "Sim+OPTDis" "Sim+MagicianDis"])
title('\kappa=0.001, Inventory=30, T=300, Rentals with Stochastic i.i.d. Durations')

p3=subplot(2,2,3);
boxplot([rev_greedy(3,:)' rev_cornell(3,:)' rev_rollout(3,:)' rev_balance(3,:)' rev_infusion(3,:)' rev_sand(3,:)' rev_magic(3,:)'],[ "GR" "GR-APXLinValue" "Rollout" "IB" "Sim+Infuision" "Sim+OPTDis" "Sim+MagicianDis"])
title('\kappa=0.002, Inventory=30, T=300, Rentals with Stochastic i.i.d. Durations')

p4=subplot(2,2,4);
boxplot([rev_greedy(4,:)' rev_cornell(4,:)' rev_rollout(4,:)' rev_balance(4,:)' rev_infusion(4,:)' rev_sand(4,:)' rev_magic(4,:)'],[ "GR" "GR-APXLinValue" "Rollout" "IB" "Sim+Infuision" "Sim+OPTDis" "Sim+MagicianDis"])
title('\kappa=0.003, Inventory=30, T=300, Rentals with Stochastic i.i.d. Durations')

% s=shadedErrorBar(kappav, rev_balance', {@mean,@std}, 'lineprops', '-b','transparent',true,'patchSaturation',0.03)
% %Set face and edge properties
% set(s.edge,'LineWidth',2,'LineStyle',':')
% s.mainLine.LineWidth = 2;
% s.patch.FaceColor = [0.5,0.25,0.25];
% box 
% s=shadedErrorBar(kappav, rev_sand', {@mean,@std}, 'lineprops', '-r','transparent',true,'patchSaturation',0.03)
% %Set face and edge properties
% set(s.edge,'LineWidth',2,'LineStyle',':')
% s.mainLine.LineWidth = 2;
% s.patch.FaceColor = [0.5,0.25,0.25];
% 
% 
% s=shadedErrorBar(kappav, rev_magic', {@mean,@std}, 'lineprops', '-g','transparent',true,'patchSaturation',0.03)
% %Set face and edge properties
% set(s.edge,'LineWidth',2,'LineStyle',':')
% s.mainLine.LineWidth = 2;
% s.patch.FaceColor = [0.5,0.25,0.25];
% 
% s=shadedErrorBar(kappav, rev_infusion', {@mean,@std}, 'lineprops', '-c','transparent',true,'patchSaturation',0.03)
% %Set face and edge properties
% set(s.edge,'LineWidth',2,'LineStyle',':')
% s.mainLine.LineWidth = 2;
% s.patch.FaceColor = [0.5,0.25,0.25];
% 
% s=shadedErrorBar(kappav, rev_cornell', {@mean,@std}, 'lineprops', '-k','transparent',true,'patchSaturation',0.03)
% %Set face and edge properties
% set(s.edge,'LineWidth',2,'LineStyle',':')
% s.mainLine.LineWidth = 2;
% s.patch.FaceColor = [0.5,0.25,0.25];
% 
% s=shadedErrorBar(kappav, rev_greedy', {@mean,@std}, 'lineprops', '-y','transparent',true,'patchSaturation',0.03)
% %Set face and edge properties
% set(s.edge,'LineWidth',2,'LineStyle',':')
% s.mainLine.LineWidth = 2;
% s.patch.FaceColor = [0.5,0.25,0.25];
% 
% s=shadedErrorBar(kappav, rev_rollout', {@mean,@std}, 'lineprops', '-m','transparent',true,'patchSaturation',0.03)
% %Set face and edge properties
% set(s.edge,'LineWidth',2,'LineStyle',':')
% s.mainLine.LineWidth = 2;
% s.patch.FaceColor = [0.5,0.25,0.25];
% 
% legend('Balance','Sand','Magic','Infusion', 'Cornell','Greedy','Rollout')
% hold on
% 
% plot(kappav,rev_expected');

==> simulation_matlab/selectionUpdate.m <==
% update inventory information and product purchased based on selction
% probability product_prob and duration probability dura_prob

function [inventory, purchase] = selectionUpdate(n, period, T, product_prob, inventory, D, dura_prob)
    purchase = randsample(1:n + 1, 1, true, product_prob);
    if purchase == n + 1
        return;
    end
    duration = randsample(1:D, 1, true, dura_prob(purchase,:));
    assert(inventory(period, purchase) >= 1);
    inventory(period, purchase) = inventory(period, purchase) - 1;
    if period + duration <= T
        inventory(period + duration, purchase) = inventory(period + duration, purchase) + 1;
    end
end



==> simulation_matlab/shadedErrorBar.m <==
function varargout=shadedErrorBar(x,y,errBar,varargin)
% generate continuous error bar area around a line plot
%
% function H=shadedErrorBar(x,y,errBar, ...)
%
% Purpose 
% Makes a 2-d line plot with a pretty shaded error bar made
% using patch. Error bar color is chosen automatically.
%
%
% Inputs (required)
% x - vector of x values [optional, can be left empty]
% y - vector of y values or a matrix of n observations by m cases
%     where m has length(x);
% errBar - if a vector we draw symmetric errorbars. If it has a size
%          of [2,length(x)] then we draw asymmetric error bars with
%          row 1 being the upper bar and row 2 being the lower bar
%          (with respect to y -- see demo). ** alternatively ** 
%          errBar can be a cellArray of two function handles. The 
%          first defines statistic the line should be and the second 
%          defines the error bar.
%
% Inputs (optional, param/value pairs)
% 'lineProps' - ['-k' by default] defines the properties of
%             the data line. e.g.:    
%             'or-', or {'-or','markerfacecolor',[1,0.2,0.2]}
% 'transparent' - [true  by default] if true, the shaded error
%               bar is made transparent. However, for a transparent
%               vector image you will need to save as PDF, not EPS,
%               and set the figure renderer to "painters". An EPS 
%               will only be transparent if you set the renderer 
%               to OpenGL, however this makes a raster image.
% 'patchSaturation'- [0.2 by default] The saturation of the patch color.
%
%
%
% Outputs
% H - a structure of handles to the generated plot objects.
%
%
% Examples:
% y=randn(30,80); 
% x=1:size(y,2);
%
% 1)
% shadedErrorBar(x,mean(y,1),std(y),'lineprops','g');
%
% 2)
% shadedErrorBar(x,y,{@median,@std},'lineprops',{'r-o','markerfacecolor','r'});
%
% 3)
% shadedErrorBar([],y,{@median,@(x) std(x)*1.96},'lineprops',{'r-o','markerfacecolor','k'});
%
% 4)
% Overlay two transparent lines:
% clf
% y=randn(30,80)*10; 
% x=(1:size(y,2))-40;
% shadedErrorBar(x,y,{@mean,@std},'lineprops','-r','transparent',1);
% hold on
% y=ones(30,1)*x; y=y+0.06*y.^2+randn(size(y))*10;
% shadedErrorBar(x,y,{@mean,@std},'lineprops','-b','transparent',1);
% hold off
%
%
% Rob Campbell - November 2009



%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% Parse input arguments
narginchk(3,inf)

params = inputParser;
params.CaseSensitive = false;
params.addParameter('lineProps', '-k', @(x) ischar(x) | iscell(x));
params.addParameter('transparent', true, @(x) islogical(x) || x==0 || x==1);
params.addParameter('patchSaturation', 0.2, @(x) isnumeric(x) && x>=0 && x<=1);

params.parse(varargin{:});

%Extract values from the inputParser
lineProps =  params.Results.lineProps;
transparent =  params.Results.transparent;
patchSaturation = params.Results.patchSaturation;

if ~iscell(lineProps), lineProps={lineProps}; end


%Process y using function handles if needed to make the error bar dynamically
if iscell(errBar) 
    fun1=errBar{1};
    fun2=errBar{2};
    errBar=fun2(y);
    y=fun1(y);
else
    y=y(:).';
end

if isempty(x)
    x=1:length(y);
else
    x=x(:).';
end


%Make upper and lower error bars if only one was specified
if length(errBar)==length(errBar(:))
    errBar=repmat(errBar(:)',2,1);
else
    s=size(errBar);
    f=find(s==2);
    if isempty(f), error('errBar has the wrong size'), end
    if f==2, errBar=errBar'; end
end

if length(x) ~= length(errBar)
    error('length(x) must equal length(errBar)')
end


%Log the hold status so we don't change
initialHoldStatus=ishold;
if ~initialHoldStatus, hold on,  end

H = makePlot(x,y,errBar,lineProps,transparent,patchSaturation);

if ~initialHoldStatus, hold off, end

if nargout==1
    varargout{1}=H;
end



function H = makePlot(x,y,errBar,lineProps,transparent,patchSaturation)

    %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
    % Plot to get the parameters of the line

    H.mainLine=plot(x,y,lineProps{:});


    % Work out the color of the shaded region and associated lines.
    % Here we have the option of choosing alpha or a de-saturated
    % solid colour for the patch surface.
    mainLineColor=get(H.mainLine,'color');
    edgeColor=mainLineColor+(1-mainLineColor)*0.55;

    if transparent
        faceAlpha=patchSaturation;
        patchColor=mainLineColor;
    else
        faceAlpha=1;
        patchColor=mainLineColor+(1-mainLineColor)*(1-patchSaturation);
    end


    %Calculate the error bars
    uE=y+errBar(1,:);
    lE=y-errBar(2,:);


    %Add the patch error bar



    %Make the patch
    yP=[lE,fliplr(uE)];
    xP=[x,fliplr(x)];

    %remove nans otherwise patch won't work
    xP(isnan(yP))=[];
    yP(isnan(yP))=[];


    if(isdatetime(x))
        H.patch=patch(datenum(xP),yP,1,'HandleVisibility','off');
    else
        H.patch=patch(xP,yP,1,'HandleVisibility','off');
    end

    set(H.patch,'facecolor',patchColor, ...
        'edgecolor','none', ...
        'facealpha',faceAlpha)


    %Make pretty edges around the patch. 
    H.edge(1)=plot(x,lE,'-','color',edgeColor,'HandleVisibility','off');
    H.edge(2)=plot(x,uE,'-','color',edgeColor,'HandleVisibility','off');



    uistack(H.mainLine,'top') % Bring the main line to the top



